Dense Molecular Filaments Feeding a Starburst: ALMA Maps of CO(3-2) in Henize 2-10

We present ALMA CO(3-2) observations at 0.3 arcsec resolution of He2-10, a starburst dwarf galaxy and possible high-z galaxy analogue. The warm dense gas traced by CO(3--2) is found in clumpy filaments that are kinematically and spatially distinct. The filaments have no preferred orientation or direction; this may indicate that the galaxy is not evolving into a disk galaxy. Filaments appear to be feeding the active starburst; the velocity field in one filament suggests acceleration onto an embedded star cluster. The relative strengths of CO(3-2) and radio continuum vary strongly on decaparsec scales in the starburst. There is no CO(3--2) clump coincident with the non-thermal radio source that has been suggested to be an AGN, nor unusual kinematics. The kinematics of the molecular gas show significant activity apparently unrelated to the current starburst. The longest filament, east of the starburst, has a pronounced shear of FWHM $\sim40$~\kms\ across its $\sim$50~pc width over its entire $\approx 0.5$ kpc length. The cause of the shear is not clear. This filament is close in projection to a `dynamically distinct' CO feature previously seen in CO(1--0). The most complex region and the most highly disturbed gas velocities are in a region 200~pc south of the starburst. The CO(3--2) emission there reveals a molecular outflow, of linewidth FWZI $\sim$ 120-140 \kms, requiring an energy $\gtrsim 10^{53} \rm~ erg/s$. There is at present {\it no} candidate for the driving source of this outflow.

==> anc/Table2.csv <==
Clump ID,&,X Pos,&,Y Pos,&,EllMaj Phys Halfmax Deconvolved,&,V Center,&,Delta V Physical Halfmax Deconvolved,&,Flux,&,Luminosity,&,Mass,\\
0,&,129.0642853,&,-26.41073036,&,25.77,&,898.1,&,45.7,&,85,&,1.6E+05,&,7.4E+05,\\
1,&,129.0639648,&,-26.41031075,&,,&,892.6,&,4.8,&,1,&,2.2E+03,&,9.8E+03,\\
2,&,129.0627136,&,-26.4094162,&,14.16,&,892.3,&,30.4,&,35,&,6.7E+04,&,3.0E+05,\\
3,&,129.0635986,&,-26.41038895,&,11.10,&,892.1,&,11.7,&,7,&,1.4E+04,&,6.2E+04,\\
4,&,129.0632629,&,-26.41085815,&,12.37,&,882.0,&,15.1,&,10,&,1.9E+04,&,8.6E+04,\\
5,&,129.0624695,&,-26.40931129,&,19.99,&,894.4,&,25.3,&,38,&,7.2E+04,&,3.3E+05,\\
6,&,129.0627747,&,-26.40792847,&,7.40,&,881.6,&,35.5,&,11,&,2.1E+04,&,9.5E+04,\\
7,&,129.0637817,&,-26.41128349,&,31.82,&,881.6,&,35.5,&,32,&,6.1E+04,&,2.8E+05,\\
8,&,129.0607147,&,-26.40745735,&,17.74,&,878.8,&,25.3,&,11,&,2.0E+04,&,9.3E+04,\\
9,&,129.0628357,&,-26.40975952,&,22.78,&,884.8,&,18.6,&,15,&,2.8E+04,&,1.3E+05,\\
10,&,129.061264,&,-26.4098053,&,17.78,&,878.5,&,13.4,&,20,&,3.7E+04,&,1.7E+05,\\
11,&,129.0625153,&,-26.40948868,&,11.22,&,877.9,&,15.1,&,18,&,3.4E+04,&,1.6E+05,\\
12,&,129.0625763,&,-26.40869904,&,12.98,&,876.2,&,10.0,&,3,&,6.6E+03,&,3.0E+04,\\
13,&,129.0632782,&,-26.41034698,&,17.53,&,866.5,&,35.5,&,24,&,4.7E+04,&,2.1E+05,\\
14,&,129.0632019,&,-26.40970993,&,11.62,&,874.0,&,13.4,&,6,&,1.1E+04,&,4.9E+04,\\
15,&,129.0632019,&,-26.40888023,&,6.48,&,870.4,&,15.1,&,5,&,1.0E+04,&,4.7E+04,\\
16,&,129.0640717,&,-26.41267204,&,21.68,&,877.6,&,38.9,&,33,&,6.3E+04,&,2.9E+05,\\
17,&,129.0665588,&,-26.40897369,&,56.06,&,859.3,&,45.7,&,128,&,2.4E+05,&,1.1E+06,\\
18,&,129.0617065,&,-26.41170311,&,7.91,&,868.1,&,10.0,&,2,&,3.5E+03,&,1.6E+04,\\
19,&,129.0634918,&,-26.40894318,&,43.14,&,852.7,&,62.6,&,120,&,2.3E+05,&,1.0E+06,\\
20,&,129.0636597,&,-26.40948105,&,13.87,&,866.4,&,20.3,&,6,&,1.1E+04,&,5.0E+04,\\
21,&,129.0639191,&,-26.41104889,&,23.53,&,850.9,&,37.2,&,12,&,2.2E+04,&,1.0E+05,\\
22,&,129.0622711,&,-26.41093445,&,13.09,&,868.3,&,22.0,&,5,&,9.8E+03,&,4.5E+04,\\
23,&,129.0627136,&,-26.40878868,&,10.18,&,863.1,&,15.1,&,3,&,5.4E+03,&,2.4E+04,\\
24,&,129.0641479,&,-26.40795898,&,19.80,&,871.4,&,32.1,&,8,&,1.4E+04,&,6.6E+04,\\
25,&,129.0609894,&,-26.41024208,&,83.61,&,858.4,&,38.9,&,73,&,1.4E+05,&,6.4E+05,\\
26,&,129.0641937,&,-26.40949249,&,50.18,&,859.0,&,32.1,&,42,&,8.0E+04,&,3.6E+05,\\
27,&,129.0635986,&,-26.4103756,&,7.49,&,859.7,&,11.7,&,6,&,1.2E+04,&,5.3E+04,\\
28,&,129.0629425,&,-26.40955162,&,26.34,&,860.4,&,22.0,&,109,&,2.1E+05,&,9.5E+05,\\
29,&,129.0619202,&,-26.40911484,&,16.62,&,862.3,&,16.9,&,4,&,7.4E+03,&,3.4E+04,\\
30,&,129.0608978,&,-26.40971184,&,27.01,&,852.5,&,40.6,&,16,&,3.1E+04,&,1.4E+05,\\
31,&,129.064743,&,-26.41209793,&,54.41,&,856.3,&,66.0,&,158,&,3.0E+05,&,1.4E+06,\\
32,&,129.0598907,&,-26.40937996,&,49.71,&,853.3,&,54.2,&,34,&,6.4E+04,&,2.9E+05,\\
33,&,129.0618744,&,-26.40883255,&,12.58,&,856.8,&,30.4,&,7,&,1.3E+04,&,5.9E+04,\\
34,&,129.0638428,&,-26.40977097,&,25.56,&,849.6,&,49.1,&,295,&,5.6E+05,&,2.6E+06,\\
35,&,129.0637054,&,-26.40901184,&,,&,856.5,&,13.4,&,5,&,1.0E+04,&,4.6E+04,\\
36,&,129.0617828,&,-26.41018295,&,25.20,&,851.7,&,23.6,&,22,&,4.2E+04,&,1.9E+05,\\
37,&,129.0593872,&,-26.40989876,&,37.60,&,850.8,&,44.0,&,66,&,1.3E+05,&,5.7E+05,\\
38,&,129.0625305,&,-26.40736198,&,46.25,&,846.6,&,64.3,&,46,&,8.7E+04,&,4.0E+05,\\
39,&,129.0619354,&,-26.40660095,&,136.14,&,847.7,&,74.5,&,271,&,5.2E+05,&,2.4E+06,\\
40,&,129.0631104,&,-26.40851212,&,18.48,&,850.0,&,16.9,&,22,&,4.2E+04,&,1.9E+05,\\
41,&,129.0621338,&,-26.41165543,&,80.16,&,846.3,&,64.3,&,230,&,4.4E+05,&,2.0E+06,\\
42,&,129.0628815,&,-26.41046906,&,18.48,&,849.0,&,13.4,&,10,&,1.9E+04,&,8.5E+04,\\
43,&,129.0648346,&,-26.41033173,&,25.19,&,834.4,&,47.4,&,87,&,1.7E+05,&,7.5E+05,\\
44,&,129.0604706,&,-26.40923309,&,34.22,&,848.8,&,27.0,&,19,&,3.7E+04,&,1.7E+05,\\
45,&,129.0632477,&,-26.41064644,&,43.60,&,843.3,&,50.8,&,95,&,1.8E+05,&,8.2E+05,\\
46,&,129.0634613,&,-26.4093647,&,5.63,&,846.8,&,23.6,&,47,&,9.0E+04,&,4.1E+05,\\
47,&,129.0647736,&,-26.40758133,&,52.24,&,853.4,&,72.8,&,144,&,2.7E+05,&,1.3E+06,\\
48,&,129.0608978,&,-26.41167831,&,91.38,&,868.4,&,71.1,&,192,&,3.7E+05,&,1.7E+06,\\
49,&,129.0649414,&,-26.41052628,&,10.28,&,841.1,&,22.0,&,18,&,3.4E+04,&,1.5E+05,\\
50,&,129.0647278,&,-26.41002083,&,26.17,&,851.8,&,30.4,&,49,&,9.4E+04,&,4.3E+05,\\
51,&,129.0645905,&,-26.40977478,&,22.90,&,854.6,&,28.7,&,21,&,4.0E+04,&,1.8E+05,\\
52,&,129.0645294,&,-26.40634727,&,72.96,&,871.8,&,71.1,&,252,&,4.8E+05,&,2.2E+06,\\
53,&,129.0627594,&,-26.41013336,&,29.50,&,844.3,&,18.6,&,8,&,1.6E+04,&,7.1E+04,\\
54,&,129.0610352,&,-26.40838623,&,67.76,&,846.2,&,59.2,&,71,&,1.3E+05,&,6.1E+05,\\
55,&,129.0648651,&,-26.41099358,&,40.83,&,845.3,&,45.7,&,50,&,9.5E+04,&,4.3E+05,\\
56,&,129.0632172,&,-26.40872192,&,9.14,&,842.7,&,13.4,&,6,&,1.1E+04,&,5.0E+04,\\
57,&,129.0662842,&,-26.40781403,&,121.07,&,842.1,&,67.7,&,449,&,8.6E+05,&,3.9E+06,\\
58,&,129.0621948,&,-26.41091728,&,63.71,&,829.8,&,57.6,&,18,&,3.4E+04,&,1.6E+05,\\
59,&,129.0635529,&,-26.40722847,&,76.41,&,842.1,&,52.5,&,74,&,1.4E+05,&,6.4E+05,\\
60,&,129.0639191,&,-26.41041756,&,22.78,&,835.4,&,16.9,&,74,&,1.4E+05,&,6.4E+05,\\
61,&,129.0610199,&,-26.4075985,&,82.99,&,844.4,&,54.2,&,145,&,2.8E+05,&,1.3E+06,\\
62,&,129.0653687,&,-26.40673065,&,30.20,&,847.1,&,67.7,&,149,&,2.8E+05,&,1.3E+06,\\
63,&,129.0648193,&,-26.40965271,&,24.81,&,836.2,&,15.1,&,12,&,2.3E+04,&,1.0E+05,\\
64,&,129.0642548,&,-26.41036987,&,7.21,&,834.7,&,13.4,&,8,&,1.5E+04,&,6.9E+04,\\
65,&,129.0653839,&,-26.40755081,&,36.84,&,833.2,&,37.2,&,23,&,4.4E+04,&,2.0E+05,\\
66,&,129.0633087,&,-26.41162491,&,34.12,&,834.8,&,45.7,&,23,&,4.4E+04,&,2.0E+05,\\
67,&,129.0629883,&,-26.41255569,&,87.81,&,842.5,&,79.6,&,227,&,4.3E+05,&,2.0E+06,\\
68,&,129.0646057,&,-26.40943146,&,16.69,&,823.6,&,15.1,&,8,&,1.6E+04,&,7.4E+04,\\
69,&,129.061264,&,-26.41234398,&,42.11,&,843.4,&,96.5,&,94,&,1.8E+05,&,8.1E+05,\\
70,&,129.0641327,&,-26.40895081,&,20.89,&,819.4,&,35.5,&,17,&,3.2E+04,&,1.4E+05,\\
